Low-viewpoint forest depth dataset for sparse rover swarms

Rapid progress in embedded computing hardware increasingly enables on-board image processing on small robots. This development opens the path to replacing costly sensors with sophisticated computer vision techniques. A case in point is the prediction of scene depth information from a monocular camera for autonomous navigation. Motivated by the aim to develop a robot swarm suitable for sensing, monitoring, and search applications in forests, we have collected a set of RGB images and corresponding depth maps. Over 100k images were recorded with a custom rig from the perspective of a small ground rover moving through a forest. Taken under different weather and lighting conditions, the images include scenes with grass, bushes, standing and fallen trees, tree branches, leafs, and dirt. In addition GPS, IMU, and wheel encoder data was recorded. From the calibrated, synchronized, aligned and timestamped frames about 9700 image-depth map pairs were selected for sharpness and variety. We provide this dataset to the community to fill a need identified in our own research and hope it will accelerate progress in robots navigating the challenging forest environment. This paper describes our custom hardware and methodology to collect the data, subsequent processing and quality of the data, and how to access it.

==> IROS_Final submission/figs/depth-error.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     91779,       2080]
NotebookOptionsPosition[     89793,       2038]
NotebookOutlinePosition[     90126,       2053]
CellTagsIndexPosition[     90083,       2050]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.61", ",", "0.61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.89", ",", "2.92"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.43", ",", "0.43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.41", ",", "0.40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.61", ",", "0.60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.46", ",", "0.45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.61", ",", "0.63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.67", ",", "6.45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.47", ",", "2.49"}], "}"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{".3", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".3", ",", "10"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"TicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "15"}], "]"}]}], ",", " ", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7920682347493134`*^9, 3.792068255386771*^9}, 
   3.7920692386368093`*^9, {3.792069416618168*^9, 3.7920694171853247`*^9}, {
   3.7920694987938004`*^9, 3.7920695186807127`*^9}, {3.792070697895638*^9, 
   3.792070769767693*^9}, {3.792070802384885*^9, 3.792070865208232*^9}, {
   3.7920709484143133`*^9, 3.792071005738796*^9}, {3.792071041822508*^9, 
   3.792071044731011*^9}, 3.792071085332438*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"1801e951-e0df-441b-a09d-8cd56d25796d"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{-0.4942963218147801, -0.4942963218147801}, {
      1.0612565021243408`, 
      1.0715836162801904`}, {-0.843970070294529, -0.843970070294529}, \
{-0.8915981192837836, -0.916290731874155}, {-0.4942963218147801, \
-0.5108256237659907}, {-0.7765287894989963, -0.7985076962177716}, \
{-0.4942963218147801, -0.4620354595965587}, {1.7351891177396608`, 
      1.864080130807681}, {0.9042181506398859, 0.9122827104766164}}]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-1.2039728043259361`, -1.2039728043259361`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Large,
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{-1.2039728043259361`, 
      Log[10]}, {-1.2039728043259361`, 
      Log[10]}}, {{-1.2039728043259361`, 
    2.302585092994046}, {-1.2039728043259361`, 2.302585092994046}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}],
  TicksStyle->Directive[
    GrayLevel[0], 15]]], "Output",
 CellChangeTimes->{
  3.792068256343796*^9, 3.792069239809163*^9, 3.792069432367538*^9, {
   3.792069506952511*^9, 3.792069524362204*^9}, {3.792070702647025*^9, 
   3.7920707172086067`*^9}, {3.792070751758052*^9, 3.792070770374758*^9}, {
   3.792070806534616*^9, 3.792070865788018*^9}, {3.79207097364966*^9, 
   3.7920710066489983`*^9}, 3.7920710459435167`*^9, 3.7920710860435953`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"06bffe74-813c-4184-808e-14c8c10bb5f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"100", ",", "100"}], "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.792069275615613*^9, 3.792069310865439*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"4af01148-10ea-40f0-b4b7-abfcde90a7f9"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{4.605170185988092, 4.605170185988092}}]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.3877617257299001, -0.7207614030638473},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.3877617257299001, 9.210340371976184}, {-0.7207614030638473, 
   9.210340371976184}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.699514748210191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.85366542803745, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.987196820661973, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.104979856318357, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.903487552536127, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.308952660644293`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.596634733096073`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.819778284410283`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.002099841204238`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.156250521031495`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.289781913656018`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.407564949312402`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.512925464970229`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.699514748210191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.85366542803745, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.987196820661973, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.104979856318357, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.903487552536127, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.308952660644293`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.596634733096073`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.819778284410283`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.002099841204238`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.156250521031495`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.289781913656018`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.407564949312402`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.512925464970229`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{{3.79206928611094*^9, 3.792069311494966*^9}},
 CellLabel->"Out[4]=",ExpressionUUID->"fb4e3edc-4644-4a0c-9214-6b24ff4d1230"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Labeled", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.61", ",", "0.61"}], "}"}], ",", "P1"}], "]"}], ",", 
    RowBox[{"Labeled", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2.89", ",", "2.92"}], "}"}], ",", "P2"}], "]"}]}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.792070103252322*^9, 3.792070159553618*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"6bba77ce-8f54-4764-bcdc-a61a6227416d"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{-0.4942963218147801, -0.4942963218147801}, {
      1.0612565021243408`, 1.0715836162801904`}}]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     TagBox[
      {Opacity[0.], PointBox[{{-0.4942963218147801, -0.4942963218147801}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$39259, {1}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{1.0612565021243408`, 1.0715836162801904`}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$39259, {
        2}}]& ]}}, {{{{}, {GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{-1.7763568394002505`*^-15, 14.000000000000002`}, {
             1.052675545240052, 1.086324763438498}], 
            Offset[{1.7763568394002505`*^-15, 1.7763568394002505`*^-15}, {
             1.052675545240052, 1.086324763438498}], 
            Offset[{-18., -1.7763568394002505`*^-15}, {1.052675545240052, 
             1.086324763438498}], 
            Offset[{-18., 13.999999999999998`}, {1.052675545240052, 
             1.086324763438498}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["P2",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{-9., 7.}, {1.052675545240052, 1.086324763438498}], \
{0, 0}]}], GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{17., 
             14.000000000000002`}, {-0.4857153649304914, \
-0.47955517465647235`}], 
            Offset[{17., 
             1.7763568394002505`*^-15}, {-0.4857153649304914, \
-0.47955517465647235`}], 
            Offset[{1.7763568394002505`*^-15, -1.7763568394002505`*^-15}, \
{-0.4857153649304914, -0.47955517465647235`}], 
            Offset[{-1.7763568394002505`*^-15, 
             13.999999999999998`}, {-0.4857153649304914, \
-0.47955517465647235`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["P1",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{8.5, 7.}, {-0.4857153649304914, -0.47955517465647235}], \
{0, 0}]}]}}, {}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.5597861759476339, -0.616835313386131},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.5597861759476339, 1.0612565021243408`}, {-0.616835313386131,
    1.0715836162801904`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.08]}, {
     Scaled[0.02], 
     Scaled[0.0970820393249937]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{0., 
       FormBox[
        TagBox[
         InterpretationBox["\"1.0\"", 1., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0.4054651081081644, 
       FormBox[
        TagBox[
         InterpretationBox["\"1.5\"", 1.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"2.0\"", 2., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0.9162907318741551, 
       FormBox[
        TagBox[
         InterpretationBox["\"2.5\"", 2.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TagBox[
         InterpretationBox["\"3.0\"", 3., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.09531017980432493, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.1823215567939546, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.26236426446749106`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.3364722366212129, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.47000362924573563`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.5306282510621704, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.5877866649021191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6418538861723947, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.7419373447293773, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.7884573603642703, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.8329091229351039, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.8754687373538999, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.9555114450274363, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.9932517730102834, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0296194171811581`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0647107369924282`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.1314021114911006`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.1631508098056809`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.1939224684724346`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.2237754316221157`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.252762968495368, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{0., 
       FormBox[
        TagBox[
         InterpretationBox["\"1.0\"", 1., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0.4054651081081644, 
       FormBox[
        TagBox[
         InterpretationBox["\"1.5\"", 1.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"2.0\"", 2., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0.9162907318741551, 
       FormBox[
        TagBox[
         InterpretationBox["\"2.5\"", 2.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TagBox[
         InterpretationBox["\"3.0\"", 3., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.252762968495368, 
       FormBox[
        TagBox[
         InterpretationBox["\"3.5\"", 3.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.09531017980432493, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.1823215567939546, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.26236426446749106`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.3364722366212129, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.47000362924573563`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.5306282510621704, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.5877866649021191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6418538861723947, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.7419373447293773, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.7884573603642703, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.8329091229351039, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.8754687373538999, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.9555114450274363, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.9932517730102834, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0296194171811581`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0647107369924282`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.1314021114911006`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.1631508098056809`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.1939224684724346`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.2237754316221157`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.2809338454620642`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.308332819650179, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.33500106673234, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3609765531356006`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{3.7920701605548162`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"b5b32755-e5f2-4d85-aa3b-496c342e3643"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.61", ",", "0.61"}], "}"}], ",", "P1"}], "]"}], ",", 
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2.89", ",", "2.92"}], "}"}], ",", "P2"}], "]"}], ",", 
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.43", ",", "0.43"}], "}"}], ",", "P3"}], "]"}], ",", 
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.41", ",", "0.40"}], "}"}], ",", "P4"}], "]"}], ",", 
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.61", ",", "0.60"}], "}"}], ",", "P5"}], "]"}], ",", 
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.46", ",", "0.45"}], "}"}], ",", "P6"}], "]"}], ",", 
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.61", ",", "0.63"}], "}"}], ",", "P7"}], "]"}], ",", 
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.67", ",", "6.45"}], "}"}], ",", "P8"}], "]"}], ",", 
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2.47", ",", "2.49"}], "}"}], ",", "P9"}], "]"}]}], "}"}], 
   ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "200"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.792069686821663*^9, 3.7920696868239527`*^9}, 
   3.792070029348627*^9, {3.7920700807083178`*^9, 3.792070089999485*^9}, {
   3.792070296944565*^9, 3.792070328374955*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"fb96f494-f21a-4182-8a01-78e40cbfe774"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Large], 
     AbsoluteThickness[1.6], 
     PointBox[{{-0.4942963218147801, -0.4942963218147801}, {
      1.0612565021243408`, 
      1.0715836162801904`}, {-0.843970070294529, -0.843970070294529}, \
{-0.8915981192837836, -0.916290731874155}, {-0.4942963218147801, \
-0.5108256237659907}, {-0.7765287894989963, -0.7985076962177716}, \
{-0.4942963218147801, -0.4620354595965587}, {1.7351891177396608`, 
      1.864080130807681}, {0.9042181506398859, 0.9122827104766164}}]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Large], 
      AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Large], 
      AbsoluteThickness[1.6]}, {}}, {
     TagBox[
      {Opacity[0.], PointBox[{{-0.4942963218147801, -0.4942963218147801}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$46692, {1}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{1.0612565021243408`, 1.0715836162801904`}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$46692, {2}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{-0.843970070294529, -0.843970070294529}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$46692, {3}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{-0.8915981192837836, -0.916290731874155}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$46692, {4}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{-0.4942963218147801, -0.5108256237659907}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$46692, {5}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{-0.7765287894989963, -0.7985076962177716}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$46692, {6}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{-0.4942963218147801, -0.4620354595965587}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$46692, {7}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{1.7351891177396608`, 1.864080130807681}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$46692, {8}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{0.9042181506398859, 0.9122827104766164}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$46692, {
        9}}]& ]}}, {{{{}, {GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{-1.7763568394002505`*^-15, 14.000000000000002`}, {
             0.8759903925050841, 0.9681894861740453}], 
            Offset[{1.7763568394002505`*^-15, 1.7763568394002505`*^-15}, {
             0.8759903925050841, 0.9681894861740453}], 
            Offset[{-18., -1.7763568394002505`*^-15}, {0.8759903925050841, 
             0.9681894861740453}], 
            Offset[{-18., 13.999999999999998`}, {0.8759903925050841, 
             0.9681894861740453}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["P9",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{-9., 7.}, {0.8759903925050841, 0.9681894861740453}], \
{0, 0}]}], GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{-1.7763568394002505`*^-15, 14.000000000000002`}, {
             1.706961359604859, 1.91998690650511}], 
            Offset[{1.7763568394002505`*^-15, 1.7763568394002505`*^-15}, {
             1.706961359604859, 1.91998690650511}], 
            Offset[{-18., -1.7763568394002505`*^-15}, {1.706961359604859, 
             1.91998690650511}], 
            Offset[{-18., 13.999999999999998`}, {1.706961359604859, 
             1.91998690650511}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["P8",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{-9., 7.}, {1.706961359604859, 1.91998690650511}], {0, 0}]}],
        GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{18., 
             14.000000000000002`}, {-0.4660685636799784, \
-0.4061286838991297}], 
            Offset[{18., 
             1.7763568394002505`*^-15}, {-0.4660685636799784, \
-0.4061286838991297}], 
            Offset[{1.7763568394002505`*^-15, -1.7763568394002505`*^-15}, \
{-0.4660685636799784, -0.4061286838991297}], 
            Offset[{-1.7763568394002505`*^-15, 
             13.999999999999998`}, {-0.4660685636799784, \
-0.4061286838991297}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["P7",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{9., 7.}, {-0.4660685636799784, -0.4061286838991297}], \
{0, 0}]}], GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{8.999999999999998, 
             14.000000000000002`}, {-0.7765287894989963, \
-0.7194435757979171}], 
            Offset[{9.000000000000002, 
             1.7763568394002505`*^-15}, {-0.7765287894989963, \
-0.7194435757979171}], 
            Offset[{-8.999999999999998, -1.7763568394002505`*^-15}, \
{-0.7765287894989963, -0.7194435757979171}], 
            Offset[{-9.000000000000002, 
             
             13.999999999999998`}, {-0.7765287894989963, \
-0.7194435757979171}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["P6",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{0., 7.}, {-0.7765287894989963, -0.7194435757979171}], \
{0, 0}]}], GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{18., 
             1.7763568394002505`*^-15}, {-0.4660685636799784, \
-0.5667323994634197}], 
            Offset[{18., -13.999999999999998`}, {-0.4660685636799784, \
-0.5667323994634197}], 
            Offset[{1.7763568394002505`*^-15, -14.000000000000002`}, \
{-0.4660685636799784, -0.5667323994634197}], 
            Offset[{-1.7763568394002505`*^-15, -1.7763568394002505`*^-15}, \
{-0.4660685636799784, -0.5667323994634197}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["P5",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{9., -7.}, {-0.4660685636799784, -0.5667323994634197}], \
{0, 0}]}], 
       {Opacity[0], 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Large], 
         AbsoluteThickness[1.6]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Large], 
         AbsoluteThickness[1.6], 
         TagBox[
          TooltipBox[PointBox[{-0.8915981192837836, -0.916290731874155}],
           StyleBox[
            PaneBox[
             FrameBox[
             "P4", LabelStyle -> {}, Background -> None, ContentPadding -> 
              False, LabelStyle -> {}, Frame -> True, RoundingRadius -> 4, 
              Background -> GrayLevel[1, 0.65], FrameStyle -> None, 
              FrameMargins -> 2, BaselinePosition -> Automatic, StripOnInput -> 
              False], FrameMargins -> 0], {}, StripOnInput -> False]],
          Annotation[#, 
           Style[
            Pane[
             
             Framed[$CellContext`P4, LabelStyle -> {}, Background -> None, 
              ContentPadding -> False, {
              LabelStyle -> {}, Frame -> True, RoundingRadius -> 4, 
               Background -> GrayLevel[1, 0.65], FrameStyle -> None, 
               FrameMargins -> 2, BaselinePosition -> Automatic}], 
             FrameMargins -> 0], {}], "Tooltip"]& ]}}, 
       {Opacity[0], 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Large], 
         AbsoluteThickness[1.6]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Large], 
         AbsoluteThickness[1.6], 
         TagBox[
          TooltipBox[PointBox[{-0.843970070294529, -0.843970070294529}],
           StyleBox[
            PaneBox[
             FrameBox[
             "P3", LabelStyle -> {}, Background -> None, ContentPadding -> 
              False, LabelStyle -> {}, Frame -> True, RoundingRadius -> 4, 
              Background -> GrayLevel[1, 0.65], FrameStyle -> None, 
              FrameMargins -> 2, BaselinePosition -> Automatic, StripOnInput -> 
              False], FrameMargins -> 0], {}, StripOnInput -> False]],
          Annotation[#, 
           Style[
            Pane[
             
             Framed[$CellContext`P3, LabelStyle -> {}, Background -> None, 
              ContentPadding -> False, {
              LabelStyle -> {}, Frame -> True, RoundingRadius -> 4, 
               Background -> GrayLevel[1, 0.65], FrameStyle -> None, 
               FrameMargins -> 2, BaselinePosition -> Automatic}], 
             FrameMargins -> 0], {}], "Tooltip"]& ]}}, GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{18., 7.000000000000002}, {1.1011765805139648`, 
             1.0715836162801904`}], 
            Offset[{18., -6.999999999999998}, {1.1011765805139648`, 
             1.0715836162801904`}], 
            Offset[{1.7763568394002505`*^-15, -7.000000000000002}, {
             1.1011765805139648`, 1.0715836162801904`}], 
            Offset[{-1.7763568394002505`*^-15, 6.999999999999998}, {
             1.1011765805139648`, 1.0715836162801904`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["P2",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{9., 0.}, {1.1011765805139648, 1.0715836162801904}], \
{0, 0}]}], 
       {Opacity[0], 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Large], 
         AbsoluteThickness[1.6]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Large], 
         AbsoluteThickness[1.6], 
         TagBox[
          TooltipBox[PointBox[{-0.4942963218147801, -0.4942963218147801}],
           StyleBox[
            PaneBox[
             FrameBox[
             "P1", LabelStyle -> {}, Background -> None, ContentPadding -> 
              False, LabelStyle -> {}, Frame -> True, RoundingRadius -> 4, 
              Background -> GrayLevel[1, 0.65], FrameStyle -> None, 
              FrameMargins -> 2, BaselinePosition -> Automatic, StripOnInput -> 
              False], FrameMargins -> 0], {}, StripOnInput -> False]],
          Annotation[#, 
           Style[
            Pane[
             
             Framed[$CellContext`P1, LabelStyle -> {}, Background -> None, 
              ContentPadding -> False, {
              LabelStyle -> {}, Frame -> True, RoundingRadius -> 4, 
               Background -> GrayLevel[1, 0.65], FrameStyle -> None, 
               FrameMargins -> 2, BaselinePosition -> Automatic}], 
             FrameMargins -> 0], {}], "Tooltip"]& ]}}}}, {}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-1.0021876861202743`, -1.1338705305667003`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->200,
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.0021876861202743`, 
   1.7351891177396608`}, {-1.1338705305667003`, 1.864080130807681}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.08]}, {
     Scaled[0.02], 
     Scaled[0.17474767078498865`]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox["2", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.4054651081081644, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{{3.792070294545186*^9, 3.7920703288601627`*^9}},
 CellLabel->"Out[22]=",ExpressionUUID->"005cdf49-5ded-444d-8394-bf5c81b7ddcd"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.792070185533243*^9, 
  3.792070185593906*^9}},ExpressionUUID->"c2385efd-b07c-4e3f-979e-\
7cca29f99126"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Labeled", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", "P1"}], "]"}], ",", 
   RowBox[{"Labeled", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", "P2"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.792069813173276*^9, 3.792069848024012*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"ae669d4b-73a5-4efa-bf5d-01f7b618f836"],

Cell[BoxData[
 TemplateBox[{
  "Table","nliter",
   "\"Non-list iterator \\!\\(\\*TemplateBox[List[RowBox[List[\\\"{\\\", \
RowBox[List[\\\"1\\\", \\\",\\\", \\\"2\\\"]], \\\"}\\\"]], \\\"P2\\\"], \
\\\"Labeled\\\", Rule[DisplayFunction, \
Function[GridBox[List[List[TagBox[ItemBox[PaneBox[TagBox[Slot[1], \
\\\"SkipImageSizeLevel\\\"], Rule[Alignment, List[Center, Baseline]], \
Rule[BaselinePosition, Baseline]], Rule[DefaultBaseStyle, \\\"Labeled\\\"]], \
\\\"SkipImageSizeLevel\\\"]], List[ItemBox[Slot[2], Rule[DefaultBaseStyle, \\\
\"LabeledLabel\\\"]]]], Rule[GridBoxAlignment, List[Rule[\\\"Columns\\\", \
List[List[Center]]], Rule[\\\"Rows\\\", List[List[Center]]]]], \
Rule[AutoDelete, False], Rule[GridBoxItemSize, List[Rule[\\\"Columns\\\", \
List[List[Automatic]]], Rule[\\\"Rows\\\", List[List[Automatic]]]]], \
Rule[BaselinePosition, List[1, 1]]]]], Rule[InterpretationFunction, \
Function[RowBox[List[\\\"Labeled\\\", \\\"[\\\", RowBox[List[Slot[1], \\\",\\\
\", Slot[2]]], \\\"]\\\"]]]]]\\) at position \\!\\(\\*RowBox[{\\\"2\\\"}]\\) \
does not evaluate to a real numeric value.\"",2,13,2,30357577864935043511,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7920698496445093`*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"4f4f16cd-60fc-4a03-a3b9-aa33fc4376a5"],

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   TemplateBox[{RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}],"P1"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}],"P2"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )]}], "]"}]], "Output",
 CellChangeTimes->{3.792069849653282*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"2f9001c7-0e45-4c88-9d26-9acbf6cdf6cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Labeled", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7920697780785093`*^9, 
  3.792069805782639*^9}},ExpressionUUID->"0790521c-82d8-4250-baad-\
3ef8d6deb623"],

Cell[BoxData[
 TemplateBox[{"1","2"},
  "Labeled",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}, {
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, 
    GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
    BaselinePosition -> {1, 1}]& ),
  InterpretationFunction->(RowBox[{"Labeled", "[", 
     RowBox[{#, ",", #2}], "]"}]& )]], "Output",
 CellChangeTimes->{3.792069784878182*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"03e261bf-46c0-4617-a051-76bbf3c39ac7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Labeled", "[", 
    RowBox[{
     RowBox[{"RandomReal", "[", 
      RowBox[{"1", ",", "2"}], "]"}], ",", "i"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"9bd7be45-3067-4cfc-85ca-ce495115caf2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.8903701796791939`", ",", "0.18716337865318766`"}], "}"}],
     "1"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.4353147058621416`", ",", "0.8710111023085034`"}], "}"}],"2"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.8064708638913434`", ",", "0.2124061964131274`"}], "}"}],"3"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.8320358553312597`", ",", "0.09919128835420854`"}], "}"}],
     "4"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.6645886204263354`", ",", "0.7343159662871215`"}], "}"}],"5"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.1904310824004931`", ",", "0.9723943408498623`"}], "}"}],"6"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.05559428135799127`", ",", "0.6507838213048387`"}], "}"}],
     "7"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.7359403954628918`", ",", "0.7517448973730141`"}], "}"}],"8"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.2620450375194938`", ",", "0.7237211292098016`"}], "}"}],"9"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.9115897573126561`", ",", "0.06940430347453375`"}], "}"}],
     "10"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.4649450418283596`", ",", "0.9949582827990895`"}], "}"}],
     "11"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.13021640506600063`", ",", "0.9422914596869378`"}], "}"}],
     "12"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.6700500347691536`", ",", "0.41628802841240287`"}], "}"}],
     "13"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.19489533915352064`", ",", "0.4145553799716373`"}], "}"}],
     "14"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.3480696318246743`", ",", "0.6097538688473836`"}], "}"}],
     "15"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.38829973393139894`", ",", "0.5769996287457375`"}], "}"}],
     "16"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.029420051397703872`", ",", "0.7941269521915937`"}], "}"}],
     "17"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.6861883824612895`", ",", "0.2818586831301566`"}], "}"}],
     "18"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.9144653702618009`", ",", "0.5909536166549916`"}], "}"}],
     "19"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.460984361756023`", ",", "0.5910748132404431`"}], "}"}],"20"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )]}], "}"}]], "Output",
 CellChangeTimes->{3.792069704786295*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"e1153889-92ce-4eec-9258-b015079a84af"]
}, Open  ]]
},
WindowSize->{1920, 993},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1620, 40, 55, "Input",ExpressionUUID->"1801e951-e0df-441b-a09d-8cd56d25796d"],
Cell[2203, 64, 9342, 195, 417, "Output",ExpressionUUID->"06bffe74-813c-4184-808e-14c8c10bb5f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11582, 264, 364, 9, 31, "Input",ExpressionUUID->"4af01148-10ea-40f0-b4b7-abfcde90a7f9"],
Cell[11949, 275, 17755, 371, 241, "Output",ExpressionUUID->"fb4e3edc-4644-4a0c-9214-6b24ff4d1230"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29741, 651, 510, 14, 31, "Input",ExpressionUUID->"6bba77ce-8f54-4764-bcdc-a61a6227416d"],
Cell[30254, 667, 15448, 339, 250, "Output",ExpressionUUID->"b5b32755-e5f2-4d85-aa3b-496c342e3643"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45739, 1011, 1766, 48, 55, "Input",ExpressionUUID->"fb96f494-f21a-4182-8a01-78e40cbfe774"],
Cell[47508, 1061, 21013, 460, 146, "Output",ExpressionUUID->"005cdf49-5ded-444d-8394-bf5c81b7ddcd"]
}, Open  ]],
Cell[68536, 1524, 152, 3, 31, InheritFromParent,ExpressionUUID->"c2385efd-b07c-4e3f-979e-7cca29f99126"],
Cell[CellGroupData[{
Cell[68713, 1531, 454, 12, 31, "Input",ExpressionUUID->"ae669d4b-73a5-4efa-bf5d-01f7b618f836"],
Cell[69170, 1545, 1331, 23, 41, "Message",ExpressionUUID->"4f4f16cd-60fc-4a03-a3b9-aa33fc4376a5"],
Cell[70504, 1570, 1693, 40, 57, "Output",ExpressionUUID->"2f9001c7-0e45-4c88-9d26-9acbf6cdf6cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72234, 1615, 286, 7, 78, "Input",ExpressionUUID->"0790521c-82d8-4250-baad-3ef8d6deb623"],
Cell[72523, 1624, 805, 18, 54, "Output",ExpressionUUID->"03e261bf-46c0-4617-a051-76bbf3c39ac7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73365, 1647, 337, 9, 31, "Input",ExpressionUUID->"9bd7be45-3067-4cfc-85ca-ce495115caf2"],
Cell[73705, 1658, 16072, 377, 149, "Output",ExpressionUUID->"e1153889-92ce-4eec-9258-b015079a84af"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> figs/depth-error.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     91779,       2080]
NotebookOptionsPosition[     89793,       2038]
NotebookOutlinePosition[     90126,       2053]
CellTagsIndexPosition[     90083,       2050]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.61", ",", "0.61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.89", ",", "2.92"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.43", ",", "0.43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.41", ",", "0.40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.61", ",", "0.60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.46", ",", "0.45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.61", ",", "0.63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.67", ",", "6.45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.47", ",", "2.49"}], "}"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{".3", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{".3", ",", "10"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"TicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "15"}], "]"}]}], ",", " ", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7920682347493134`*^9, 3.792068255386771*^9}, 
   3.7920692386368093`*^9, {3.792069416618168*^9, 3.7920694171853247`*^9}, {
   3.7920694987938004`*^9, 3.7920695186807127`*^9}, {3.792070697895638*^9, 
   3.792070769767693*^9}, {3.792070802384885*^9, 3.792070865208232*^9}, {
   3.7920709484143133`*^9, 3.792071005738796*^9}, {3.792071041822508*^9, 
   3.792071044731011*^9}, 3.792071085332438*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"1801e951-e0df-441b-a09d-8cd56d25796d"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{-0.4942963218147801, -0.4942963218147801}, {
      1.0612565021243408`, 
      1.0715836162801904`}, {-0.843970070294529, -0.843970070294529}, \
{-0.8915981192837836, -0.916290731874155}, {-0.4942963218147801, \
-0.5108256237659907}, {-0.7765287894989963, -0.7985076962177716}, \
{-0.4942963218147801, -0.4620354595965587}, {1.7351891177396608`, 
      1.864080130807681}, {0.9042181506398859, 0.9122827104766164}}]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-1.2039728043259361`, -1.2039728043259361`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Large,
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{-1.2039728043259361`, 
      Log[10]}, {-1.2039728043259361`, 
      Log[10]}}, {{-1.2039728043259361`, 
    2.302585092994046}, {-1.2039728043259361`, 2.302585092994046}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}],
  TicksStyle->Directive[
    GrayLevel[0], 15]]], "Output",
 CellChangeTimes->{
  3.792068256343796*^9, 3.792069239809163*^9, 3.792069432367538*^9, {
   3.792069506952511*^9, 3.792069524362204*^9}, {3.792070702647025*^9, 
   3.7920707172086067`*^9}, {3.792070751758052*^9, 3.792070770374758*^9}, {
   3.792070806534616*^9, 3.792070865788018*^9}, {3.79207097364966*^9, 
   3.7920710066489983`*^9}, 3.7920710459435167`*^9, 3.7920710860435953`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"06bffe74-813c-4184-808e-14c8c10bb5f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"100", ",", "100"}], "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.792069275615613*^9, 3.792069310865439*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"4af01148-10ea-40f0-b4b7-abfcde90a7f9"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{4.605170185988092, 4.605170185988092}}]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.3877617257299001, -0.7207614030638473},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.3877617257299001, 9.210340371976184}, {-0.7207614030638473, 
   9.210340371976184}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.699514748210191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.85366542803745, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.987196820661973, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.104979856318357, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.903487552536127, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.308952660644293`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.596634733096073`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.819778284410283`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.002099841204238`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.156250521031495`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.289781913656018`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.407564949312402`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.512925464970229`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {9.210340371976184, 
       FormBox[
        TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.699514748210191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.85366542803745, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.987196820661973, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.104979856318357, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.903487552536127, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.308952660644293`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.596634733096073`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.819778284410283`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.002099841204238`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.156250521031495`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.289781913656018`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.407564949312402`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {11.512925464970229`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{{3.79206928611094*^9, 3.792069311494966*^9}},
 CellLabel->"Out[4]=",ExpressionUUID->"fb4e3edc-4644-4a0c-9214-6b24ff4d1230"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Labeled", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0.61", ",", "0.61"}], "}"}], ",", "P1"}], "]"}], ",", 
    RowBox[{"Labeled", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2.89", ",", "2.92"}], "}"}], ",", "P2"}], "]"}]}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.792070103252322*^9, 3.792070159553618*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"6bba77ce-8f54-4764-bcdc-a61a6227416d"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.012833333333333334`],
      AbsoluteThickness[1.6], 
     PointBox[{{-0.4942963218147801, -0.4942963218147801}, {
      1.0612565021243408`, 1.0715836162801904`}}]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], AbsoluteThickness[1.6]}, {}}, {
     TagBox[
      {Opacity[0.], PointBox[{{-0.4942963218147801, -0.4942963218147801}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$39259, {1}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{1.0612565021243408`, 1.0715836162801904`}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$39259, {
        2}}]& ]}}, {{{{}, {GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{-1.7763568394002505`*^-15, 14.000000000000002`}, {
             1.052675545240052, 1.086324763438498}], 
            Offset[{1.7763568394002505`*^-15, 1.7763568394002505`*^-15}, {
             1.052675545240052, 1.086324763438498}], 
            Offset[{-18., -1.7763568394002505`*^-15}, {1.052675545240052, 
             1.086324763438498}], 
            Offset[{-18., 13.999999999999998`}, {1.052675545240052, 
             1.086324763438498}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["P2",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{-9., 7.}, {1.052675545240052, 1.086324763438498}], \
{0, 0}]}], GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{17., 
             14.000000000000002`}, {-0.4857153649304914, \
-0.47955517465647235`}], 
            Offset[{17., 
             1.7763568394002505`*^-15}, {-0.4857153649304914, \
-0.47955517465647235`}], 
            Offset[{1.7763568394002505`*^-15, -1.7763568394002505`*^-15}, \
{-0.4857153649304914, -0.47955517465647235`}], 
            Offset[{-1.7763568394002505`*^-15, 
             13.999999999999998`}, {-0.4857153649304914, \
-0.47955517465647235`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["P1",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{8.5, 7.}, {-0.4857153649304914, -0.47955517465647235}], \
{0, 0}]}]}}, {}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.5597861759476339, -0.616835313386131},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.5597861759476339, 1.0612565021243408`}, {-0.616835313386131,
    1.0715836162801904`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.08]}, {
     Scaled[0.02], 
     Scaled[0.0970820393249937]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{0., 
       FormBox[
        TagBox[
         InterpretationBox["\"1.0\"", 1., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0.4054651081081644, 
       FormBox[
        TagBox[
         InterpretationBox["\"1.5\"", 1.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"2.0\"", 2., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0.9162907318741551, 
       FormBox[
        TagBox[
         InterpretationBox["\"2.5\"", 2.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TagBox[
         InterpretationBox["\"3.0\"", 3., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.09531017980432493, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.1823215567939546, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.26236426446749106`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.3364722366212129, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.47000362924573563`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.5306282510621704, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.5877866649021191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6418538861723947, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.7419373447293773, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.7884573603642703, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.8329091229351039, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.8754687373538999, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.9555114450274363, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.9932517730102834, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0296194171811581`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0647107369924282`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.1314021114911006`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.1631508098056809`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.1939224684724346`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.2237754316221157`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.252762968495368, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{0., 
       FormBox[
        TagBox[
         InterpretationBox["\"1.0\"", 1., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0.4054651081081644, 
       FormBox[
        TagBox[
         InterpretationBox["\"1.5\"", 1.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"2.0\"", 2., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0.9162907318741551, 
       FormBox[
        TagBox[
         InterpretationBox["\"2.5\"", 2.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TagBox[
         InterpretationBox["\"3.0\"", 3., AutoDelete -> True], 
         NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.252762968495368, 
       FormBox[
        TagBox[
         InterpretationBox["\"3.5\"", 3.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.09531017980432493, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.1823215567939546, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.26236426446749106`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.3364722366212129, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.47000362924573563`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.5306282510621704, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.5877866649021191, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6418538861723947, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.7419373447293773, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.7884573603642703, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.8329091229351039, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.8754687373538999, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.9555114450274363, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.9932517730102834, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0296194171811581`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0647107369924282`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.1314021114911006`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.1631508098056809`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.1939224684724346`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.2237754316221157`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.2809338454620642`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.308332819650179, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.33500106673234, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3609765531356006`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{3.7920701605548162`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"b5b32755-e5f2-4d85-aa3b-496c342e3643"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.61", ",", "0.61"}], "}"}], ",", "P1"}], "]"}], ",", 
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2.89", ",", "2.92"}], "}"}], ",", "P2"}], "]"}], ",", 
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.43", ",", "0.43"}], "}"}], ",", "P3"}], "]"}], ",", 
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.41", ",", "0.40"}], "}"}], ",", "P4"}], "]"}], ",", 
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.61", ",", "0.60"}], "}"}], ",", "P5"}], "]"}], ",", 
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.46", ",", "0.45"}], "}"}], ",", "P6"}], "]"}], ",", 
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0.61", ",", "0.63"}], "}"}], ",", "P7"}], "]"}], ",", 
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5.67", ",", "6.45"}], "}"}], ",", "P8"}], "]"}], ",", 
     RowBox[{"Labeled", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2.47", ",", "2.49"}], "}"}], ",", "P9"}], "]"}]}], "}"}], 
   ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"PointSize", "[", "Large", "]"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "200"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.792069686821663*^9, 3.7920696868239527`*^9}, 
   3.792070029348627*^9, {3.7920700807083178`*^9, 3.792070089999485*^9}, {
   3.792070296944565*^9, 3.792070328374955*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"fb96f494-f21a-4182-8a01-78e40cbfe774"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Large], 
     AbsoluteThickness[1.6], 
     PointBox[{{-0.4942963218147801, -0.4942963218147801}, {
      1.0612565021243408`, 
      1.0715836162801904`}, {-0.843970070294529, -0.843970070294529}, \
{-0.8915981192837836, -0.916290731874155}, {-0.4942963218147801, \
-0.5108256237659907}, {-0.7765287894989963, -0.7985076962177716}, \
{-0.4942963218147801, -0.4620354595965587}, {1.7351891177396608`, 
      1.864080130807681}, {0.9042181506398859, 0.9122827104766164}}]}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Large], 
      AbsoluteThickness[1.6]}, {}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Large], 
      AbsoluteThickness[1.6]}, {}}, {
     TagBox[
      {Opacity[0.], PointBox[{{-0.4942963218147801, -0.4942963218147801}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$46692, {1}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{1.0612565021243408`, 1.0715836162801904`}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$46692, {2}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{-0.843970070294529, -0.843970070294529}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$46692, {3}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{-0.8915981192837836, -0.916290731874155}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$46692, {4}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{-0.4942963218147801, -0.5108256237659907}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$46692, {5}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{-0.7765287894989963, -0.7985076962177716}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$46692, {6}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{-0.4942963218147801, -0.4620354595965587}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$46692, {7}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{1.7351891177396608`, 1.864080130807681}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$46692, {8}}]& ], 
     TagBox[
      {Opacity[0.], PointBox[{{0.9042181506398859, 0.9122827104766164}}]},
      Annotation[#, {{Labeled}, Charting`Private`Tag$46692, {
        9}}]& ]}}, {{{{}, {GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{-1.7763568394002505`*^-15, 14.000000000000002`}, {
             0.8759903925050841, 0.9681894861740453}], 
            Offset[{1.7763568394002505`*^-15, 1.7763568394002505`*^-15}, {
             0.8759903925050841, 0.9681894861740453}], 
            Offset[{-18., -1.7763568394002505`*^-15}, {0.8759903925050841, 
             0.9681894861740453}], 
            Offset[{-18., 13.999999999999998`}, {0.8759903925050841, 
             0.9681894861740453}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["P9",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{-9., 7.}, {0.8759903925050841, 0.9681894861740453}], \
{0, 0}]}], GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{-1.7763568394002505`*^-15, 14.000000000000002`}, {
             1.706961359604859, 1.91998690650511}], 
            Offset[{1.7763568394002505`*^-15, 1.7763568394002505`*^-15}, {
             1.706961359604859, 1.91998690650511}], 
            Offset[{-18., -1.7763568394002505`*^-15}, {1.706961359604859, 
             1.91998690650511}], 
            Offset[{-18., 13.999999999999998`}, {1.706961359604859, 
             1.91998690650511}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["P8",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{-9., 7.}, {1.706961359604859, 1.91998690650511}], {0, 0}]}],
        GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{18., 
             14.000000000000002`}, {-0.4660685636799784, \
-0.4061286838991297}], 
            Offset[{18., 
             1.7763568394002505`*^-15}, {-0.4660685636799784, \
-0.4061286838991297}], 
            Offset[{1.7763568394002505`*^-15, -1.7763568394002505`*^-15}, \
{-0.4660685636799784, -0.4061286838991297}], 
            Offset[{-1.7763568394002505`*^-15, 
             13.999999999999998`}, {-0.4660685636799784, \
-0.4061286838991297}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["P7",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{9., 7.}, {-0.4660685636799784, -0.4061286838991297}], \
{0, 0}]}], GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{8.999999999999998, 
             14.000000000000002`}, {-0.7765287894989963, \
-0.7194435757979171}], 
            Offset[{9.000000000000002, 
             1.7763568394002505`*^-15}, {-0.7765287894989963, \
-0.7194435757979171}], 
            Offset[{-8.999999999999998, -1.7763568394002505`*^-15}, \
{-0.7765287894989963, -0.7194435757979171}], 
            Offset[{-9.000000000000002, 
             
             13.999999999999998`}, {-0.7765287894989963, \
-0.7194435757979171}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["P6",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{0., 7.}, {-0.7765287894989963, -0.7194435757979171}], \
{0, 0}]}], GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{18., 
             1.7763568394002505`*^-15}, {-0.4660685636799784, \
-0.5667323994634197}], 
            Offset[{18., -13.999999999999998`}, {-0.4660685636799784, \
-0.5667323994634197}], 
            Offset[{1.7763568394002505`*^-15, -14.000000000000002`}, \
{-0.4660685636799784, -0.5667323994634197}], 
            Offset[{-1.7763568394002505`*^-15, -1.7763568394002505`*^-15}, \
{-0.4660685636799784, -0.5667323994634197}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["P5",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{9., -7.}, {-0.4660685636799784, -0.5667323994634197}], \
{0, 0}]}], 
       {Opacity[0], 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Large], 
         AbsoluteThickness[1.6]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Large], 
         AbsoluteThickness[1.6], 
         TagBox[
          TooltipBox[PointBox[{-0.8915981192837836, -0.916290731874155}],
           StyleBox[
            PaneBox[
             FrameBox[
             "P4", LabelStyle -> {}, Background -> None, ContentPadding -> 
              False, LabelStyle -> {}, Frame -> True, RoundingRadius -> 4, 
              Background -> GrayLevel[1, 0.65], FrameStyle -> None, 
              FrameMargins -> 2, BaselinePosition -> Automatic, StripOnInput -> 
              False], FrameMargins -> 0], {}, StripOnInput -> False]],
          Annotation[#, 
           Style[
            Pane[
             
             Framed[$CellContext`P4, LabelStyle -> {}, Background -> None, 
              ContentPadding -> False, {
              LabelStyle -> {}, Frame -> True, RoundingRadius -> 4, 
               Background -> GrayLevel[1, 0.65], FrameStyle -> None, 
               FrameMargins -> 2, BaselinePosition -> Automatic}], 
             FrameMargins -> 0], {}], "Tooltip"]& ]}}, 
       {Opacity[0], 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Large], 
         AbsoluteThickness[1.6]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Large], 
         AbsoluteThickness[1.6], 
         TagBox[
          TooltipBox[PointBox[{-0.843970070294529, -0.843970070294529}],
           StyleBox[
            PaneBox[
             FrameBox[
             "P3", LabelStyle -> {}, Background -> None, ContentPadding -> 
              False, LabelStyle -> {}, Frame -> True, RoundingRadius -> 4, 
              Background -> GrayLevel[1, 0.65], FrameStyle -> None, 
              FrameMargins -> 2, BaselinePosition -> Automatic, StripOnInput -> 
              False], FrameMargins -> 0], {}, StripOnInput -> False]],
          Annotation[#, 
           Style[
            Pane[
             
             Framed[$CellContext`P3, LabelStyle -> {}, Background -> None, 
              ContentPadding -> False, {
              LabelStyle -> {}, Frame -> True, RoundingRadius -> 4, 
               Background -> GrayLevel[1, 0.65], FrameStyle -> None, 
               FrameMargins -> 2, BaselinePosition -> Automatic}], 
             FrameMargins -> 0], {}], "Tooltip"]& ]}}, GraphicsGroupBox[{
         {EdgeForm[None], FaceForm[{GrayLevel[1], Opacity[
           NCache[
            Rational[2, 3], 0.6666666666666666]]}], 
          PolygonBox[{
           Offset[{18., 7.000000000000002}, {1.1011765805139648`, 
             1.0715836162801904`}], 
            Offset[{18., -6.999999999999998}, {1.1011765805139648`, 
             1.0715836162801904`}], 
            Offset[{1.7763568394002505`*^-15, -7.000000000000002}, {
             1.1011765805139648`, 1.0715836162801904`}], 
            Offset[{-1.7763568394002505`*^-15, 6.999999999999998}, {
             1.1011765805139648`, 1.0715836162801904`}]}]}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          AbsoluteThickness[1.25], EdgeForm[None]}, {}, InsetBox[
          StyleBox[
           RotationBox["P2",
            BoxRotation->0.],
           StripOnInput->False,
           LineOpacity->1,
           FrontFaceOpacity->1,
           BackFaceOpacity->1,
           Opacity->1,
           FontOpacity->1], 
          Offset[{9., 0.}, {1.1011765805139648, 1.0715836162801904}], \
{0, 0}]}], 
       {Opacity[0], 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Large], 
         AbsoluteThickness[1.6]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[Large], 
         AbsoluteThickness[1.6], 
         TagBox[
          TooltipBox[PointBox[{-0.4942963218147801, -0.4942963218147801}],
           StyleBox[
            PaneBox[
             FrameBox[
             "P1", LabelStyle -> {}, Background -> None, ContentPadding -> 
              False, LabelStyle -> {}, Frame -> True, RoundingRadius -> 4, 
              Background -> GrayLevel[1, 0.65], FrameStyle -> None, 
              FrameMargins -> 2, BaselinePosition -> Automatic, StripOnInput -> 
              False], FrameMargins -> 0], {}, StripOnInput -> False]],
          Annotation[#, 
           Style[
            Pane[
             
             Framed[$CellContext`P1, LabelStyle -> {}, Background -> None, 
              ContentPadding -> False, {
              LabelStyle -> {}, Frame -> True, RoundingRadius -> 4, 
               Background -> GrayLevel[1, 0.65], FrameStyle -> None, 
               FrameMargins -> 2, BaselinePosition -> Automatic}], 
             FrameMargins -> 0], {}], "Tooltip"]& ]}}}}, {}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-1.0021876861202743`, -1.1338705305667003`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->200,
  Method->{
   "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1.0021876861202743`, 
   1.7351891177396608`}, {-1.1338705305667003`, 1.864080130807681}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.08]}, {
     Scaled[0.02], 
     Scaled[0.17474767078498865`]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox["2", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.4054651081081644, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{-0.6931471805599453, 
       FormBox[
        TagBox[
         InterpretationBox["\"0.5\"", 0.5, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox["1", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{{3.792070294545186*^9, 3.7920703288601627`*^9}},
 CellLabel->"Out[22]=",ExpressionUUID->"005cdf49-5ded-444d-8394-bf5c81b7ddcd"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.792070185533243*^9, 
  3.792070185593906*^9}},ExpressionUUID->"c2385efd-b07c-4e3f-979e-\
7cca29f99126"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Labeled", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", "P1"}], "]"}], ",", 
   RowBox[{"Labeled", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", "P2"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.792069813173276*^9, 3.792069848024012*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"ae669d4b-73a5-4efa-bf5d-01f7b618f836"],

Cell[BoxData[
 TemplateBox[{
  "Table","nliter",
   "\"Non-list iterator \\!\\(\\*TemplateBox[List[RowBox[List[\\\"{\\\", \
RowBox[List[\\\"1\\\", \\\",\\\", \\\"2\\\"]], \\\"}\\\"]], \\\"P2\\\"], \
\\\"Labeled\\\", Rule[DisplayFunction, \
Function[GridBox[List[List[TagBox[ItemBox[PaneBox[TagBox[Slot[1], \
\\\"SkipImageSizeLevel\\\"], Rule[Alignment, List[Center, Baseline]], \
Rule[BaselinePosition, Baseline]], Rule[DefaultBaseStyle, \\\"Labeled\\\"]], \
\\\"SkipImageSizeLevel\\\"]], List[ItemBox[Slot[2], Rule[DefaultBaseStyle, \\\
\"LabeledLabel\\\"]]]], Rule[GridBoxAlignment, List[Rule[\\\"Columns\\\", \
List[List[Center]]], Rule[\\\"Rows\\\", List[List[Center]]]]], \
Rule[AutoDelete, False], Rule[GridBoxItemSize, List[Rule[\\\"Columns\\\", \
List[List[Automatic]]], Rule[\\\"Rows\\\", List[List[Automatic]]]]], \
Rule[BaselinePosition, List[1, 1]]]]], Rule[InterpretationFunction, \
Function[RowBox[List[\\\"Labeled\\\", \\\"[\\\", RowBox[List[Slot[1], \\\",\\\
\", Slot[2]]], \\\"]\\\"]]]]]\\) at position \\!\\(\\*RowBox[{\\\"2\\\"}]\\) \
does not evaluate to a real numeric value.\"",2,13,2,30357577864935043511,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.7920698496445093`*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"4f4f16cd-60fc-4a03-a3b9-aa33fc4376a5"],

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   TemplateBox[{RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}],"P1"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}],"P2"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )]}], "]"}]], "Output",
 CellChangeTimes->{3.792069849653282*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"2f9001c7-0e45-4c88-9d26-9acbf6cdf6cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Labeled", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7920697780785093`*^9, 
  3.792069805782639*^9}},ExpressionUUID->"0790521c-82d8-4250-baad-\
3ef8d6deb623"],

Cell[BoxData[
 TemplateBox[{"1","2"},
  "Labeled",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}, {
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, 
    GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
    BaselinePosition -> {1, 1}]& ),
  InterpretationFunction->(RowBox[{"Labeled", "[", 
     RowBox[{#, ",", #2}], "]"}]& )]], "Output",
 CellChangeTimes->{3.792069784878182*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"03e261bf-46c0-4617-a051-76bbf3c39ac7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Labeled", "[", 
    RowBox[{
     RowBox[{"RandomReal", "[", 
      RowBox[{"1", ",", "2"}], "]"}], ",", "i"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"9bd7be45-3067-4cfc-85ca-ce495115caf2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.8903701796791939`", ",", "0.18716337865318766`"}], "}"}],
     "1"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.4353147058621416`", ",", "0.8710111023085034`"}], "}"}],"2"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.8064708638913434`", ",", "0.2124061964131274`"}], "}"}],"3"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.8320358553312597`", ",", "0.09919128835420854`"}], "}"}],
     "4"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.6645886204263354`", ",", "0.7343159662871215`"}], "}"}],"5"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.1904310824004931`", ",", "0.9723943408498623`"}], "}"}],"6"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.05559428135799127`", ",", "0.6507838213048387`"}], "}"}],
     "7"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.7359403954628918`", ",", "0.7517448973730141`"}], "}"}],"8"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.2620450375194938`", ",", "0.7237211292098016`"}], "}"}],"9"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.9115897573126561`", ",", "0.06940430347453375`"}], "}"}],
     "10"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.4649450418283596`", ",", "0.9949582827990895`"}], "}"}],
     "11"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.13021640506600063`", ",", "0.9422914596869378`"}], "}"}],
     "12"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.6700500347691536`", ",", "0.41628802841240287`"}], "}"}],
     "13"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.19489533915352064`", ",", "0.4145553799716373`"}], "}"}],
     "14"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.3480696318246743`", ",", "0.6097538688473836`"}], "}"}],
     "15"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.38829973393139894`", ",", "0.5769996287457375`"}], "}"}],
     "16"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.029420051397703872`", ",", "0.7941269521915937`"}], "}"}],
     "17"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.6861883824612895`", ",", "0.2818586831301566`"}], "}"}],
     "18"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.9144653702618009`", ",", "0.5909536166549916`"}], "}"}],
     "19"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], ",", 
   TemplateBox[{RowBox[{"{", 
       RowBox[{"0.460984361756023`", ",", "0.5910748132404431`"}], "}"}],"20"},
    "Labeled",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"]}, {
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      BaselinePosition -> {1, 1}]& ),
    InterpretationFunction->(RowBox[{"Labeled", "[", 
       RowBox[{#, ",", #2}], "]"}]& )]}], "}"}]], "Output",
 CellChangeTimes->{3.792069704786295*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"e1153889-92ce-4eec-9258-b015079a84af"]
}, Open  ]]
},
WindowSize->{1920, 993},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1620, 40, 55, "Input",ExpressionUUID->"1801e951-e0df-441b-a09d-8cd56d25796d"],
Cell[2203, 64, 9342, 195, 417, "Output",ExpressionUUID->"06bffe74-813c-4184-808e-14c8c10bb5f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11582, 264, 364, 9, 31, "Input",ExpressionUUID->"4af01148-10ea-40f0-b4b7-abfcde90a7f9"],
Cell[11949, 275, 17755, 371, 241, "Output",ExpressionUUID->"fb4e3edc-4644-4a0c-9214-6b24ff4d1230"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29741, 651, 510, 14, 31, "Input",ExpressionUUID->"6bba77ce-8f54-4764-bcdc-a61a6227416d"],
Cell[30254, 667, 15448, 339, 250, "Output",ExpressionUUID->"b5b32755-e5f2-4d85-aa3b-496c342e3643"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45739, 1011, 1766, 48, 55, "Input",ExpressionUUID->"fb96f494-f21a-4182-8a01-78e40cbfe774"],
Cell[47508, 1061, 21013, 460, 146, "Output",ExpressionUUID->"005cdf49-5ded-444d-8394-bf5c81b7ddcd"]
}, Open  ]],
Cell[68536, 1524, 152, 3, 31, InheritFromParent,ExpressionUUID->"c2385efd-b07c-4e3f-979e-7cca29f99126"],
Cell[CellGroupData[{
Cell[68713, 1531, 454, 12, 31, "Input",ExpressionUUID->"ae669d4b-73a5-4efa-bf5d-01f7b618f836"],
Cell[69170, 1545, 1331, 23, 41, "Message",ExpressionUUID->"4f4f16cd-60fc-4a03-a3b9-aa33fc4376a5"],
Cell[70504, 1570, 1693, 40, 57, "Output",ExpressionUUID->"2f9001c7-0e45-4c88-9d26-9acbf6cdf6cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72234, 1615, 286, 7, 78, "Input",ExpressionUUID->"0790521c-82d8-4250-baad-3ef8d6deb623"],
Cell[72523, 1624, 805, 18, 54, "Output",ExpressionUUID->"03e261bf-46c0-4617-a051-76bbf3c39ac7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73365, 1647, 337, 9, 31, "Input",ExpressionUUID->"9bd7be45-3067-4cfc-85ca-ce495115caf2"],
Cell[73705, 1658, 16072, 377, 149, "Output",ExpressionUUID->"e1153889-92ce-4eec-9258-b015079a84af"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


